Quantum Model Learning Agent: characterisation of quantum systems through machine learning

Accurate models of real quantum systems are important for investigating their behaviour, yet are difficult to distill empirically. Here, we report an algorithm -- the Quantum Model Learning Agent (QMLA) -- to reverse engineer Hamiltonian descriptions of a target system. We test the performance of QMLA on a number of simulated experiments, demonstrating several mechanisms for the design of candidate Hamiltonian models and simultaneously entertaining numerous hypotheses about the nature of the physical interactions governing the system under study. QMLA is shown to identify the true model in the majority of instances, when provided with limited a priori information, and control of the experimental setup. Our protocol can explore Ising, Heisenberg and Hubbard families of models in parallel, reliably identifying the family which best describes the system dynamics. We demonstrate QMLA operating on large model spaces by incorporating a genetic algorithm to formulate new hypothetical models. The selection of models whose features propagate to the next generation is based upon an objective function inspired by the Elo rating scheme, typically used to rate competitors in games such as chess and football. In all instances, our protocol finds models that exhibit $F_1$-score $\geq 0.88$ when compared with the true model, and it precisely identifies the true model in 72% of cases, whilst exploring a space of over $250,000$ potential models. By testing which interactions actually occur in the target system, QMLA is a viable tool for both the exploration of fundamental physics and the characterisation and calibration of quantum devices.

==> figure_development/gen_alg_theory_paper_combined_results.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import os\n",
    "import numpy as np\n",
    "import pickle\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import sklearn\n",
    "import scipy\n",
    "import matplotlib.pyplot as plt\n",
    "import itertools\n",
    "import qinfer as qi\n",
    "import matplotlib as mpl\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "from matplotlib.ticker import PercentFormatter\n",
    "from matplotlib.patches import Patch\n",
    "\n",
    "\n",
    "from lfig import LatexFigure\n",
    "\n",
    "sys.path.append(\"/home/bf16951/QMD\")\n",
    "import qmla\n",
    "\n",
    "%matplotlib inline\n",
    "\n",
    "\n",
    "\n",
    "def get_model_f(mid):\n",
    "    return q.model_f_scores[mid]\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {},
   "outputs": [],
   "source": [
    "def generation_elo_ratings(es, ax, include_cbar=True):\n",
    "\n",
    "    ratings = es.ratings_class.ratings_df\n",
    "    ratings['f_score_a'] = ratings['model_a'].apply(get_model_f)\n",
    "    ratings['f_score_b'] = ratings['model_b'].apply(get_model_f)\n",
    "    all_ratings = es.ratings_class.all_ratings\n",
    "    model_f_scores = q.model_f_scores\n",
    "    f_score_cmap = es.f_score_cmap\n",
    "\n",
    "    generations = [int(g) for g in all_ratings.generation.unique()]\n",
    "    generations = [0]\n",
    "    num_generations = len(generations)\n",
    "    gen = 0 \n",
    "\n",
    "    # TODO : unique linestyle and colour combo for each model ID and tracks across subplots\n",
    "    all_ratings['Model ID'] = all_ratings['model_id']\n",
    "\n",
    "    this_gen_ratings = all_ratings[all_ratings.generation==gen]\n",
    "\n",
    "    colours = {\n",
    "        m : f_score_cmap(model_f_scores[m])\n",
    "        for m in this_gen_ratings['model_id']\n",
    "    }\n",
    "\n",
    "    sns.lineplot(\n",
    "        x = 'idx', \n",
    "        y = 'rating', \n",
    "        hue = r'Model ID', \n",
    "        hue_order = sorted(this_gen_ratings.model_id.unique()),\n",
    "        data=this_gen_ratings, \n",
    "        ax = ax,\n",
    "        legend=False,\n",
    "        palette = colours, \n",
    "#         cbar=include_cbar\n",
    "    )\n",
    "\n",
    "    ax.set_ylabel(r\"$R_i$\", rotation=0, labelpad=10)\n",
    "    ax.set_xticks([5, 10])\n",
    "    ax.set_xlabel(\"Bayes factor comparison\", labelpad=5)\n",
    "    ax.spines['right'].set_visible(False)\n",
    "    ax.spines['top'].set_visible(False)\n",
    "\n",
    "\n",
    "    inset_ax = inset_axes(\n",
    "        lf.gridspec_axes[(0,0)], \n",
    "#         width=fraction*1.25, \n",
    "#         height=fraction*1.25, \n",
    "        width=0.6, \n",
    "        height=0.6, \n",
    "        loc='upper left'\n",
    "    )\n",
    "\n",
    "    gene_pool = es.genetic_algorithm.gene_pool\n",
    "    gene_pool.sort_values('f_score', inplace=True, ascending=False)\n",
    "    this_gen_genes = gene_pool[gene_pool.generation == 1]\n",
    "    f_scores = this_gen_genes.f_score\n",
    "    colours = [f_score_cmap(f) for f in f_scores]\n",
    "    probabilities = this_gen_genes.probability    \n",
    "\n",
    "    inset_ax.pie(\n",
    "        probabilities, \n",
    "        colors = colours, \n",
    "        radius=1.0,\n",
    "#         radius=1.0,\n",
    "        startangle=0, \n",
    "        wedgeprops={\n",
    "            \"edgecolor\":\"k\",\n",
    "            'linewidth': 1, \n",
    "            'antialiased': True\n",
    "        }\n",
    "    )\n",
    "\n",
    "    if include_cbar:\n",
    "\n",
    "        cbar_ax = lf.new_axis(\n",
    "            force_position = (0,1),\n",
    "            auto_label=False\n",
    "        )\n",
    "\n",
    "        cbar = mpl.colorbar.ColorbarBase(\n",
    "            cbar_ax, \n",
    "            cmap = f_score_cmap,\n",
    "            orientation=\"vertical\",\n",
    "            label = r\"$F_1$-score\",\n",
    "        )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [],
   "source": [
    "def gene_pool_progression(gene_pool, ax, draw_cbar=True, cbar_ax=None):\n",
    "    num_models_per_generation = len(gene_pool[gene_pool.generation == 1])\n",
    "    num_generations = gene_pool.generation.nunique()\n",
    "    f_scores_of_gene_pool = np.empty((num_models_per_generation, num_generations))\n",
    "    for g in gene_pool.generation.unique():\n",
    "\n",
    "        f_scores_by_gen = gene_pool[\n",
    "            gene_pool.generation == g\n",
    "        ].f_score\n",
    "\n",
    "        f_scores_of_gene_pool[:, g-1] = f_scores_by_gen\n",
    "\n",
    "    sns.heatmap(\n",
    "        f_scores_of_gene_pool,\n",
    "        cmap = f_score_cmap,\n",
    "        vmin = 0, \n",
    "        vmax=1,\n",
    "        ax = ax,\n",
    "        cbar=draw_cbar, \n",
    "        cbar_kws = dict(\n",
    "            label=r\"$F_1$-score\",\n",
    "            aspect=25, \n",
    "            ticks=[0,0.5,1],\n",
    "        )\n",
    "    )\n",
    "    ax.set_yticks([])\n",
    "    xtick_pos = range(5, num_generations+1, 5)\n",
    "    ax.set_xticks([g-0.5 for g in xtick_pos])\n",
    "    ax.set_xticklabels(\n",
    "        xtick_pos\n",
    "    )\n",
    "    ax.set_xlabel('Generation', labelpad=5)\n",
    "\n",
    "    if cbar_ax is not None:\n",
    "        cbar = ax.collections[0].colorbar\n",
    "        cbar.ax.set_ylabel(r\"$F_1$\", rotation=0, labelpad=10) # if F horizontal\n",
    "        cbar.ax.yaxis.set_label_position(\"right\", )\n",
    "        cbar.ax.tick_params(labelleft=True, labelright=False )"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Run analysis"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 141,
   "metadata": {},
   "outputs": [],
   "source": [
    "run_path = \"Dec_18/20_12\"\n",
    "results_dir = \"/home/bf16951/bc_results/\"\n",
    "\n",
    "\n",
    "ga_summary = pd.DataFrame()\n",
    "unique_chromosomes = pd.DataFrame()\n",
    "\n",
    "for run_path in [\"Dec_17/21_46\", \"Dec_18/20_12\"]:\n",
    "\n",
    "    run_unique_chromosomes = pd.read_pickle(\n",
    "        os.path.join(\n",
    "            \"/home/bf16951/bc_results/\", \n",
    "            run_path,\n",
    "            'combined_datasets', \n",
    "            'unique_chromosomes.p'\n",
    "        )\n",
    "    )\n",
    "    run_ga_summary = pd.read_pickle(\n",
    "        os.path.join(\n",
    "            results_dir, run_path, 'combined_datasets', 'gen_alg_summary.p'\n",
    "    ))\n",
    "    run_unique_chromosomes[\"run\"] = run_path\n",
    "    run_ga_summary[\"run\"] = run_path\n",
    "    \n",
    "    \n",
    "    ga_summary = ga_summary.append(\n",
    "        run_ga_summary, ignore_index=True, \n",
    "    )\n",
    "    unique_chromosomes = unique_chromosomes.append(\n",
    "        run_unique_chromosomes, ignore_index=True\n",
    "    )\n",
    "\n",
    "# 2 random instances to remove so there's exactly 100 reported\n",
    "drop_indices = np.random.choice(ga_summary.index, 2, replace=False)\n",
    "removed_instances = ga_summary.iloc[drop_indices][\n",
    "    [\"run\", \"qmla_id\"]\n",
    "]\n",
    "\n",
    "ga_summary.drop(drop_indices, inplace=True)\n",
    "\n",
    "# also remove their chromosomes\n",
    "for di in drop_indices:\n",
    "    r = removed_instances.loc[di].run\n",
    "    qid = removed_instances.loc[di].qmla_id\n",
    "    \n",
    "    chromsomes_to_remove = unique_chromosomes[\n",
    "        (unique_chromosomes.qmla_id == qid)\n",
    "        & ( unique_chromosomes.run == r)\n",
    "    ].index\n",
    "    \n",
    "    unique_chromosomes.drop(\n",
    "        chromsomes_to_remove, inplace=True\n",
    "    )\n",
    "    \n",
    "found_terms = qmla.utilities.flatten(list(ga_summary.champ_terms.values))\n",
    "unique_terms = list(set(found_terms))\n",
    "term_counts = {a : found_terms.count(a) for a in unique_terms}\n",
    "\n",
    "non_gene_weight = max(term_counts.values())/10\n",
    "present_colour = mpl.colors.to_hex(f_score_cmap(0.9)) # colour for true terms\n",
    "non_present_colour = mpl.colors.to_hex(f_score_cmap(0.1)) #  colour for false positive terms\n",
    "non_gene_colour = 'k'\n",
    "\n",
    "true_info = pickle.load(open(\n",
    "    os.path.join(\n",
    "        results_dir, \n",
    "        run_path,\n",
    "        'run_info.p'\n",
    "    ),\n",
    "    'rb'\n",
    "))\n",
    "true_terms = true_info['true_model'].split('+')    \n",
    "\n",
    "term_occurences = pd.DataFrame()\n",
    "\n",
    "max_n_qubits = 4\n",
    "pauli_axes = ['x', 'y', 'z']\n",
    "avail_qubits = range(1, max_n_qubits+1)\n",
    "\n",
    "for q1 in avail_qubits:\n",
    "    for q2 in avail_qubits:\n",
    "        for p in pauli_axes:\n",
    "            term = 'pauliSet_{q1}J{q2}_{p}J{p}_d4'.format(\n",
    "                q1 = q1, \n",
    "                q2 = q2, \n",
    "                p = p\n",
    "            )\n",
    "            try:\n",
    "                ct = term_counts[term]\n",
    "                colour = present_colour\n",
    "                if term not in true_terms: \n",
    "#                     ct *= -1\n",
    "                    colour = non_present_colour\n",
    "            except:\n",
    "                ct = 0\n",
    "            if q1>=q2: \n",
    "                colour = non_gene_colour\n",
    "                ct = non_gene_weight\n",
    "                \n",
    "            if q2 > 1 and q1 < max_n_qubits:\n",
    "                this_term = pd.Series({\n",
    "                    'p' : p , \n",
    "                    'q1' : q1, \n",
    "                    'q2' : q2, \n",
    "                    'count' : ct,\n",
    "                    'colour' : colour\n",
    "                })\n",
    "                term_occurences = term_occurences.append(\n",
    "                    this_term, \n",
    "                    ignore_index = True\n",
    "                )\n",
    "            \n",
    "term_types = list(itertools.product(avail_qubits[1:], pauli_axes))\n",
    "\n",
    "piv = term_occurences.pivot_table(\n",
    "    columns='q1', \n",
    "    index = ['q2', 'p'],\n",
    "    values='count'\n",
    ")\n",
    "terms_matrix = np.matrix(piv)\n",
    "\n",
    "colours_matrix = np.matrix(term_occurences.pivot_table(\n",
    "    columns='q1',\n",
    "    index=['q2', 'p'],\n",
    "    values='colour', \n",
    "    aggfunc=lambda x: ''.join(str(v) for v in x)\n",
    "))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 142,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Hinton diagram\n",
    "\n",
    "def terms_hinton(ax, matrix, colours_matrix):\n",
    "    max_weight = None\n",
    "    if not max_weight:\n",
    "        max_weight = 2 ** np.ceil(np.log(np.abs(matrix).max()) / np.log(2))\n",
    "\n",
    "#     ax.set_aspect('equal', 'box')\n",
    "\n",
    "    for (x, y), w in np.ndenumerate(matrix):\n",
    "    #     color = present_colour if w > 0 else non_present_colour\n",
    "        color = colours_matrix[x, y]\n",
    "\n",
    "        size = np.sqrt( np.abs(w) / max_weight)\n",
    "        # normalise size so they appear as squares\n",
    "        size = np.sqrt(np.abs(w) / max_weight)\n",
    "        size *= 0.618\n",
    "        size_x = size\n",
    "        size_y = 1.618*size\n",
    "        rect = plt.Rectangle(\n",
    "            [x - size_x / 2, y - size_y / 2], \n",
    "            size_x, \n",
    "            size_y,\n",
    "            facecolor=color, \n",
    "            edgecolor=color\n",
    "        )\n",
    "\n",
    "        if color == non_gene_colour:\n",
    "            nsizex = 0.35\n",
    "            nsizey = 1.618*nsizex\n",
    "            \n",
    "            rect = plt.Rectangle(\n",
    "                [x - nsizex/2, \n",
    "                 y - nsizey/2], \n",
    "                nsizex, \n",
    "                nsizey,\n",
    "                facecolor=color, \n",
    "                edgecolor=color\n",
    "            )\n",
    "\n",
    "\n",
    "        ax.add_patch(rect)\n",
    "\n",
    "    ax.autoscale_view()\n",
    "    ax.invert_yaxis()\n",
    "    ax.set_xticks(range(-1, matrix.shape[0]))\n",
    "    # xlabels = [r\"${p}_{{{q}}}$\".format(q=t[1], p=t[0]) for t in term_types]\n",
    "    # xlabels = [r\"${p}/{q}$\".format(q=t[1], p=t[0]) for t in term_types]\n",
    "    xlabels = [r\"$ \\hat{{\\sigma}}_{{i,{p}}}^{{{q}}}$\".format(q=t[1], p=t[0]) for t in term_types]\n",
    "    xlabels.insert(0, '')\n",
    "    ax.set_xticklabels(xlabels)\n",
    "    ax.set_yticks(range(matrix.shape[1]))\n",
    "    ax.set_ylabel('Qubit, i', labelpad=10)\n",
    "    ax.set_xlabel('Coupling qubit/axis', labelpad=10)\n",
    "\n",
    "    ax.set_yticks(\n",
    "        range(matrix.shape[1]), \n",
    "    )\n",
    "    ax.set_yticklabels(\n",
    "        list(range(1, 1+matrix.shape[1]))\n",
    "    )\n",
    "    ax.tick_params(axis=u'both', which=u'both',length=0, pad=10)\n",
    "\n",
    "\n",
    "    legend_elements = [\n",
    "        Patch(\n",
    "            facecolor=present_colour, \n",
    "            label=r\"$\\in \\mathcal{T}_0$\",\n",
    "            linewidth=10,\n",
    "        ),\n",
    "        Patch(\n",
    "            facecolor=non_present_colour, \n",
    "            label=r\"$\\notin \\mathcal{T}_0$\",\n",
    "            linewidth=5,\n",
    "        ),\n",
    "        Patch(\n",
    "            facecolor=non_gene_colour, \n",
    "            label=r\"$\\notin \\mathcal{T}$\",\n",
    "            linewidth=20,\n",
    "        ),\n",
    "    ]\n",
    "\n",
    "    \n",
    "    colors = [present_colour, non_present_colour, non_gene_colour]\n",
    "    patches = [ plt.plot([],[], marker=\"s\", ms=5, ls=\"\", mec=None, color=colors[i], \n",
    "                label=\"{:s}\".format(texts[i]) )[0]  for i in range(len(texts)) ]    \n",
    "    \n",
    "    ax.legend(\n",
    "        handles = patches, \n",
    "        ncol=len(legend_elements), \n",
    "        loc='lower center',\n",
    "        handletextpad = 0.1, \n",
    "        columnspacing = 0.5, \n",
    "    )\n",
    "\n",
    "    ylim = ax.get_ylim()\n",
    "    ax.set_ylim(\n",
    "        matrix.shape[1] + 1, \n",
    "        ylim[1] - 0.25\n",
    "    )\n",
    "    for x in range(matrix.shape[1]):\n",
    "        ax.axhline(x, color='grey', lw=0.5, )\n",
    "    for y in range(matrix.shape[0]):\n",
    "        ax.axvline(y, color='grey', lw=0.5)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plot all together"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 152,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 691.85x418.893 with 8 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "save_directory = \"/home/bf16951/thesis/theoretical_study/figures\"\n",
    "\n",
    "\n",
    "fraction = 1.0\n",
    "lf = LatexFigure(\n",
    "    fraction=fraction, \n",
    "    use_gridspec=True, \n",
    "    gridspec_layout=(2, 6),\n",
    "    gridspec_params={\n",
    "        'width_ratios' : [1, 0.05, 0.1, 0.3, 0.3, 0.3],\n",
    "        'wspace' : 0.4, \n",
    "        'hspace' : 0.5, \n",
    "    },\n",
    "    auto_label=False\n",
    ")\n",
    "\n",
    "cbar_ax = lf.new_axis(\n",
    "    force_position = (0,1),\n",
    "    span = ('all', 1),\n",
    "    auto_label=False\n",
    ")\n",
    "\n",
    "cbar = mpl.colorbar.ColorbarBase(\n",
    "    cbar_ax, \n",
    "    cmap = f_score_cmap,\n",
    "    orientation=\"vertical\",\n",
    "    label = r\"$F_1$-score\",\n",
    "    ticks = [0, 0.5, 1.0]\n",
    ")\n",
    "cbar_ax.yaxis.set_ticks_position('left')\n",
    "cbar_ax.yaxis.set_label_position('right')\n",
    "\n",
    "\n",
    "# Single generation\n",
    "run_path = \"Dec_10/14_40\"\n",
    "results = qmla.load_results(\n",
    "    results_folder = \"/home/bf16951/bc_results/\",\n",
    "    results_time = run_path,\n",
    "    instance_id=1, \n",
    ")\n",
    "q = results['qmla_instance']\n",
    "es = results['exploration_strategy']\n",
    "\n",
    "ax = lf.new_axis(\n",
    "    force_position=(0,0),\n",
    "    label_position = (-0.3, 1.0),\n",
    "    label=\"a\"\n",
    ")\n",
    "generation_elo_ratings(\n",
    "    es, \n",
    "    ax,\n",
    "    include_cbar=False\n",
    ")\n",
    "\n",
    "# Single instance\n",
    "run_path = \"Dec_10/16_12\"\n",
    "results = qmla.load_results(\n",
    "    results_folder = \"/home/bf16951/bc_results/\",\n",
    "    results_time = run_path,\n",
    ")\n",
    "q = results['qmla_instance']\n",
    "es = results['exploration_strategy']\n",
    "storage = results['storage']\n",
    "\n",
    "gene_pool = es.genetic_algorithm.gene_pool\n",
    "gene_pool.sort_values('f_score', inplace=True, ascending=False)\n",
    "model_f_scores = q.model_f_scores\n",
    "f_score_cmap = es.f_score_cmap\n",
    "\n",
    "ax = lf.new_axis(\n",
    "    label=\"b\", \n",
    "    force_position=(1,0),\n",
    "    label_position = (-0.3, 1.0)\n",
    ")\n",
    "gene_pool_progression(gene_pool, ax, draw_cbar=False)\n",
    "\n",
    "\n",
    "\n",
    "fscore_cmap = mpl.cm.RdBu # q.growth_class.f_score_cmap\n",
    "f_score_bins = list(np.arange(0, 1.01, 0.05))\n",
    "bin_colours = [fscore_cmap(b) for b in f_score_bins] # or set to fixed colour for all\n",
    "\n",
    "sampled_f_scores = pickle.load(open('sampled_f_scores.p', 'rb'))  \n",
    "regenerate_f_samples = False\n",
    "if regenerate_f_samples:\n",
    "    # sampled_f_scores = [rand_model_f(true_chromosome, n_terms) for _ in range(int(n_runs))]\n",
    "    sampled_f_scores = [\n",
    "        rand_model_f(true_chromosome, n_terms, i) \n",
    "        for i in range(2**n_terms - 1)\n",
    "    ] # checking every model since\n",
    "\n",
    "    pickle.dump(\n",
    "        sampled_f_scores, \n",
    "        open(\n",
    "            'sampled_f_scores.p', \n",
    "            'wb'\n",
    "        )\n",
    "    )\n",
    "\n",
    "\n",
    "# Model space\n",
    "bar_plot_leftmost_ax = 3\n",
    "ax = lf.new_axis(\n",
    "    force_position = (0, bar_plot_leftmost_ax),\n",
    "    label=\"c\",\n",
    "    label_position=(-0.75, 1.0),\n",
    ")\n",
    "hist, bin_edges = np.histogram(\n",
    "    sampled_f_scores, \n",
    "    bins = f_score_bins, \n",
    "    weights=np.ones(len(sampled_f_scores)) / len(sampled_f_scores),\n",
    ")\n",
    "ax.barh(\n",
    "    bin_edges[:-1], \n",
    "    hist, \n",
    "    align='edge', \n",
    "    height=1/len(bin_edges),\n",
    "    color=bin_colours,\n",
    ")\n",
    "fticks = [0, 0.25, 0.5, 0.75,  1]\n",
    "fticks = [0, 0.5, 1]\n",
    "ax.set_yticks(fticks)\n",
    "ax.set_ylabel(r\"$F_{1}$\", rotation=360, labelpad=10)\n",
    "ax.set_xticks([0.1, 0.25,])\n",
    "ax.xaxis.set_major_formatter(PercentFormatter(1, decimals=0))\n",
    "ax.set_xlabel(\"Model space\", )\n",
    "ax.xaxis.set_label_position('top')\n",
    "\n",
    "# QMLA found models\n",
    "ax = lf.new_axis(\n",
    "    force_position = (0, bar_plot_leftmost_ax+1)\n",
    ")\n",
    "generated_f_scores = list(unique_chromosomes.f_score.values)\n",
    "\n",
    "hist, bin_edges = np.histogram(\n",
    "    generated_f_scores,\n",
    "    bins = f_score_bins,\n",
    "    weights=np.ones(len(generated_f_scores)) / len(generated_f_scores),\n",
    ")\n",
    "ax.barh(\n",
    "    bin_edges[:-1], \n",
    "    hist, \n",
    "    align='edge', \n",
    "    height=1/len(bin_edges),\n",
    "    color=bin_colours,\n",
    ")\n",
    "\n",
    "ax.set_yticks(fticks)\n",
    "ax.tick_params(\n",
    "    labelleft=False\n",
    ")\n",
    "ax.set_ylabel('')\n",
    "ax.xaxis.set_major_formatter(PercentFormatter(1, decimals=0))\n",
    "ax.set_xticks([0.1, 0.25,])\n",
    "ax.set_xlabel(r\"$\\{\\hat{H}_i\\}$\")\n",
    "ax.xaxis.set_label_position('top')\n",
    "\n",
    "# Champion models\n",
    "ax = lf.new_axis(\n",
    "    force_position = (0,bar_plot_leftmost_ax+2),\n",
    ")\n",
    "f_scores = ga_summary['champ_f_score']\n",
    "\n",
    "hist, bin_edges = np.histogram(\n",
    "    f_scores,\n",
    "    bins = f_score_bins,\n",
    "    weights=np.ones(len(f_scores)) / len(f_scores),\n",
    ")\n",
    "\n",
    "ax.barh(\n",
    "    bin_edges[:-1], \n",
    "    hist, \n",
    "    align='edge', \n",
    "    height=1/len(bin_edges),\n",
    "    color=bin_colours,\n",
    ")\n",
    "\n",
    "ax.set_yticks(fticks)\n",
    "ax.tick_params(\n",
    "    labelleft=False\n",
    ")\n",
    "ax.set_ylabel('')\n",
    "\n",
    "ax.set_xticks([0.25, 0.75])\n",
    "ax.xaxis.set_major_formatter(PercentFormatter(1, decimals=0))\n",
    "ax.set_xlabel(r\"$\\{ \\hat{H}^{\\prime} \\}$\")\n",
    "ax.xaxis.set_label_position('top')\n",
    "\n",
    "\n",
    "ax = lf.new_axis(\n",
    "    force_position = (1, bar_plot_leftmost_ax),\n",
    "    label=\"d\",\n",
    "    label_position=(-0.225, 1.0),\n",
    "    span=(1,3)\n",
    ")\n",
    "terms_hinton(ax, terms_matrix, colours_matrix)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 153,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.5/dist-packages/matplotlib/figure.py:2369: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  warnings.warn(\"This figure includes Axes that are not compatible \"\n"
     ]
    }
   ],
   "source": [
    "lf.save(os.path.abspath(os.path.join(\"..\", \"content\", \"figures\", \"genetic_algorithm_analysis.pdf\") ))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "matrix([[  2.,  10.,  10.],\n",
       "        [100.,  10.,  10.],\n",
       "        [100.,  10.,  10.],\n",
       "        [  3., 100.,  10.],\n",
       "        [  5., 100.,  10.],\n",
       "        [100.,   4.,  10.],\n",
       "        [  1., 100., 100.],\n",
       "        [ 95.,   4.,   1.],\n",
       "        [  2.,   5., 100.]])"
      ]
     },
     "execution_count": 154,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "terms_matrix"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figure_development/lattice_success_rates.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "import os\n",
    "import numpy as np\n",
    "import pickle\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "import sklearn\n",
    "import matplotlib.pyplot as plt\n",
    "import itertools\n",
    "from matplotlib.lines import Line2D\n",
    "import qinfer as qi\n",
    "from scipy import linalg\n",
    "from matplotlib.gridspec import GridSpec\n",
    "from matplotlib.ticker import PercentFormatter\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.offsetbox import OffsetImage,AnnotationBbox\n",
    "import networkx as nx\n",
    "import copy\n",
    "\n",
    "try:\n",
    "    os.makedirs(lattice_image_dir)\n",
    "except:\n",
    "    pass\n",
    "\n",
    "from lfig import LatexFigure"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "sys.path.append(\"/home/bf16951/QMD\")\n",
    "import qmla"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/bf16951/.local/lib/python3.5/site-packages/ipykernel_launcher.py:31: RuntimeWarning: invalid value encountered in long_scalars\n",
      "/home/bf16951/.local/lib/python3.5/site-packages/ipykernel_launcher.py:31: RuntimeWarning: invalid value encountered in long_scalars\n",
      "/home/bf16951/.local/lib/python3.5/site-packages/ipykernel_launcher.py:31: RuntimeWarning: invalid value encountered in long_scalars\n",
      "/home/bf16951/.local/lib/python3.5/site-packages/ipykernel_launcher.py:31: RuntimeWarning: invalid value encountered in long_scalars\n",
      "/home/bf16951/.local/lib/python3.5/site-packages/ipykernel_launcher.py:31: RuntimeWarning: invalid value encountered in long_scalars\n"
     ]
    }
   ],
   "source": [
    "lattice_runs = [\n",
    "    'Sep_30/22_40', # Ising 100 @ Ne=1000,Np=4000,\n",
    "    'Oct_22/20_45',  # Heis w 1000/4000\n",
    "    'Aug_19/22_42', # FH 18\n",
    "    'Sep_29/11_40', # FH 93,\n",
    "    'Oct_02/00_09' # FH 1000/4000, only a few results though  \n",
    "]\n",
    "\n",
    "\n",
    "all_runs_results = pd.DataFrame()\n",
    "for lr in lattice_runs:\n",
    "    lattice_record = pd.read_csv(os.path.join(\n",
    "        '/home/bf16951/bc_results/', lr, 'combined_datasets', 'lattice_record.csv'\n",
    "    ))\n",
    "    \n",
    "    all_runs_results = all_runs_results.append(lattice_record, ignore_index=True)\n",
    "\n",
    "combined_lattice_record = pd.DataFrame(\n",
    "    columns=['ModelType', 'Lattice', 'SuccessRate']\n",
    ")\n",
    "\n",
    "model_types = all_runs_results.model_type.unique()\n",
    "lattice_types = all_runs_results.true_lattice.unique()\n",
    "for m in model_types:\n",
    "    for l in lattice_types:\n",
    "        this_model_and_lattice = all_runs_results[\n",
    "            (all_runs_results.true_lattice == l)\n",
    "            & (all_runs_results.model_type == m)\n",
    "        ]\n",
    "        \n",
    "        success_rate = this_model_and_lattice.true_model_found.sum() / len(this_model_and_lattice)        \n",
    "        success_rate *= 100\n",
    "        new_record = pd.Series(\n",
    "            {\n",
    "                'ModelType' : m, \n",
    "                'Lattice' : l,\n",
    "                'SuccessRate' : success_rate, \n",
    "            }\n",
    "        )\n",
    "        combined_lattice_record.loc[len(combined_lattice_record)] = new_record \n",
    "\n",
    "count_number_instances_by_type = {\n",
    "    mod : {\n",
    "        lat : len(all_runs_results[\n",
    "            (all_runs_results.model_type == mod)\n",
    "            & (all_runs_results.true_lattice == lat)\n",
    "            ])\n",
    "        for lat in all_runs_results.true_lattice.unique()\n",
    "    }\n",
    "    for mod in all_runs_results.model_type.unique()\n",
    "}        \n",
    "    "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Plots"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Generate lattice images"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {},
   "outputs": [],
   "source": [
    "def draw_lattice_via_lf(\n",
    "    coordinates, \n",
    "    connections, \n",
    "    fraction=1, \n",
    "    save_files=None, \n",
    "#     save_to_file=None\n",
    "):\n",
    "    plt.clf()\n",
    "    lf = LatexFigure(fraction=fraction)\n",
    "    ax = lf.new_axis(auto_label=False)\n",
    "    \n",
    "    Graph = nx.Graph()\n",
    "\n",
    "    for c in coordinates:\n",
    "        Graph.add_node(c)\n",
    "        Graph.nodes[c]['position'] = tuple(coordinates[c])\n",
    "        Graph.nodes[c]['label'] = str(c)\n",
    "\n",
    "    # Get positions and labels\n",
    "    positions = dict(\n",
    "        zip(\n",
    "            Graph.nodes(),\n",
    "            tuple([prop['position']\n",
    "                   for (n, prop) in Graph.nodes(data=True)])\n",
    "        )\n",
    "    )\n",
    "    label_positions = []\n",
    "    label_padding = 0.0\n",
    "    labels = dict(\n",
    "        zip(\n",
    "            Graph.nodes(),\n",
    "            tuple([prop['label'] for (n, prop) in Graph.nodes(data=True)])\n",
    "        )\n",
    "    )\n",
    "    for key in positions.keys():\n",
    "        label_positions.append(\n",
    "            tuple(\n",
    "                np.array(positions[key]) - np.array([0., label_padding])\n",
    "            )\n",
    "        )\n",
    "\n",
    "    label_positions = dict(\n",
    "        zip(\n",
    "            positions.keys(),\n",
    "            tuple(label_positions)\n",
    "        )\n",
    "    )\n",
    "\n",
    "    # which nodes to connect (nearest neighbours)\n",
    "    edges = []\n",
    "    for c in coordinates:\n",
    "        # neighbours = self.nearest_neighbours[c]\n",
    "        neighbours = connections[c]\n",
    "        for n in neighbours:\n",
    "            edge = tuple(sorted([c, n]))\n",
    "            if edge not in edges:\n",
    "                edges.append(edge)\n",
    "\n",
    "    plt.gca().invert_yaxis()  # so branch 0 on top\n",
    "    nx.draw_networkx_nodes(\n",
    "        Graph,\n",
    "        with_labels=True,  # labels=labels,\n",
    "        pos=positions,\n",
    "        node_size=500*fraction,\n",
    "        node_color='blue',\n",
    "        ax = ax,\n",
    "#         alpha=0.5\n",
    "    )\n",
    "\n",
    "    nx.draw_networkx_edges(\n",
    "        Graph,\n",
    "        pos=coordinates,\n",
    "        edgelist=edges,\n",
    "        edge_color='black',\n",
    "        alpha=1,\n",
    "        width = 10*fraction, \n",
    "#         style='dashed',\n",
    "        label='Nearest neighbours', \n",
    "        ax = ax\n",
    "    )\n",
    "\n",
    "    ax.axis('off')\n",
    "    for save_to_file in save_files:\n",
    "#     if save_to_file is not None: \n",
    "        lf.save(save_to_file, quality=95)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.5/dist-packages/matplotlib/tight_layout.py:176: UserWarning: Tight layout not applied. The left and right margins cannot be made large enough to accommodate all axes decorations. \n",
      "  warnings.warn('Tight layout not applied. The left and right margins '\n",
      "/usr/local/lib/python3.5/dist-packages/matplotlib/tight_layout.py:176: UserWarning: Tight layout not applied. The left and right margins cannot be made large enough to accommodate all axes decorations. \n",
      "  warnings.warn('Tight layout not applied. The left and right margins '\n",
      "/usr/local/lib/python3.5/dist-packages/matplotlib/tight_layout.py:176: UserWarning: Tight layout not applied. The left and right margins cannot be made large enough to accommodate all axes decorations. \n",
      "  warnings.warn('Tight layout not applied. The left and right margins '\n",
      "/usr/local/lib/python3.5/dist-packages/matplotlib/tight_layout.py:176: UserWarning: Tight layout not applied. The left and right margins cannot be made large enough to accommodate all axes decorations. \n",
      "  warnings.warn('Tight layout not applied. The left and right margins '\n",
      "/usr/local/lib/python3.5/dist-packages/matplotlib/tight_layout.py:176: UserWarning: Tight layout not applied. The left and right margins cannot be made large enough to accommodate all axes decorations. \n",
      "  warnings.warn('Tight layout not applied. The left and right margins '\n",
      "/usr/local/lib/python3.5/dist-packages/matplotlib/tight_layout.py:176: UserWarning: Tight layout not applied. The left and right margins cannot be made large enough to accommodate all axes decorations. \n",
      "  warnings.warn('Tight layout not applied. The left and right margins '\n",
      "/usr/local/lib/python3.5/dist-packages/matplotlib/tight_layout.py:176: UserWarning: Tight layout not applied. The left and right margins cannot be made large enough to accommodate all axes decorations. \n",
      "  warnings.warn('Tight layout not applied. The left and right margins '\n",
      "/usr/local/lib/python3.5/dist-packages/matplotlib/tight_layout.py:176: UserWarning: Tight layout not applied. The left and right margins cannot be made large enough to accommodate all axes decorations. \n",
      "  warnings.warn('Tight layout not applied. The left and right margins '\n",
      "/usr/local/lib/python3.5/dist-packages/matplotlib/tight_layout.py:176: UserWarning: Tight layout not applied. The left and right margins cannot be made large enough to accommodate all axes decorations. \n",
      "  warnings.warn('Tight layout not applied. The left and right margins '\n",
      "/usr/local/lib/python3.5/dist-packages/matplotlib/tight_layout.py:176: UserWarning: Tight layout not applied. The left and right margins cannot be made large enough to accommodate all axes decorations. \n",
      "  warnings.warn('Tight layout not applied. The left and right margins '\n",
      "/usr/local/lib/python3.5/dist-packages/matplotlib/tight_layout.py:176: UserWarning: Tight layout not applied. The left and right margins cannot be made large enough to accommodate all axes decorations. \n",
      "  warnings.warn('Tight layout not applied. The left and right margins '\n",
      "/usr/local/lib/python3.5/dist-packages/matplotlib/tight_layout.py:176: UserWarning: Tight layout not applied. The left and right margins cannot be made large enough to accommodate all axes decorations. \n",
      "  warnings.warn('Tight layout not applied. The left and right margins '\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 138.37x85.5174 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 138.37x85.5174 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 138.37x85.5174 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 138.37x85.5174 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 138.37x85.5174 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 138.37x85.5174 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 138.37x85.5174 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 138.37x85.5174 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 138.37x85.5174 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 138.37x85.5174 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 138.37x85.5174 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 138.37x85.5174 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "paper_lattice_dir = \"/home/bf16951/theory_paper/figure_development/lattices\"\n",
    "thesis_lattice_dir = os.path.abspath(\n",
    "    \"/home/bf16951/thesis/theoretical_study/lattices\"\n",
    ")\n",
    "lattice_image_dir = os.path.join(\n",
    "    os.getcwd(), 'lattices'\n",
    ")\n",
    "%matplotlib inline\n",
    "\n",
    "avail_lattice_names = [\n",
    "    '_2_site_chain', \n",
    "    '_3_site_chain', \n",
    "    '_4_site_chain', \n",
    "    '_5_site_chain', \n",
    "    '_6_site_chain', \n",
    "    '_3_site_lattice_fully_connected', \n",
    "    '_4_site_lattice_fully_connected',\n",
    "    '_5_site_lattice_fully_connected',\n",
    "    '_4_site_square',\n",
    "    '_6_site_grid'\n",
    "]\n",
    "image_format = 'jpg'\n",
    "lf_fraction = 0.2\n",
    "for lattice_name in avail_lattice_names:\n",
    "\n",
    "    lattice = copy.deepcopy(qmla.shared_functionality.topology_predefined.__getattribute__(lattice_name))\n",
    "    coordinates = lattice.coordinates\n",
    "    connections = lattice.site_connections\n",
    "\n",
    "    save_files = [\n",
    "        os.path.join(thesis_lattice_dir, \"{}.{}\".format(lattice_name, image_format)),\n",
    "        os.path.join(paper_lattice_dir, \"{}.{}\".format(lattice_name, image_format))\n",
    "    ]\n",
    "    draw_lattice_via_lf(\n",
    "        coordinates, \n",
    "        connections, \n",
    "        fraction = lf_fraction,\n",
    "        save_files = save_files, \n",
    "#         save_to_file=save_file\n",
    "    )\n",
    "\n",
    "    \n",
    "# Specific changes to some lattices \n",
    "# 3 sites -> make triangle\n",
    "lattice_name = '_3_site_lattice_fully_connected'\n",
    "lattice = copy.deepcopy(qmla.shared_functionality.topology_predefined.__getattribute__(lattice_name))\n",
    "coordinates = lattice.coordinates\n",
    "connections = lattice.site_connections\n",
    "\n",
    "## Change specific nodes' coordinates for visual, e.g. make 3 sites into triangle\n",
    "coordinates[2] = [1.5, 2]\n",
    "\n",
    "save_files = [\n",
    "    os.path.join(thesis_lattice_dir, \"{}.{}\".format(lattice_name, image_format)),\n",
    "    os.path.join(paper_lattice_dir, \"{}.{}\".format(lattice_name, image_format))\n",
    "]\n",
    "\n",
    "draw_lattice_via_lf(\n",
    "    coordinates, \n",
    "    connections, \n",
    "    fraction = lf_fraction,\n",
    "    save_files = save_files\n",
    "#     save_to_file=save_file\n",
    ")\n",
    "\n",
    "# 5 sites -> make pentagon\n",
    "lattice_name = '_5_site_lattice_fully_connected'\n",
    "lattice = copy.deepcopy(qmla.shared_functionality.topology_predefined.__getattribute__(lattice_name))\n",
    "coordinates = lattice.coordinates\n",
    "connections = lattice.site_connections\n",
    "\n",
    "# Change specific nodes' coordinates for visual, e.g. make 3 sites into triangle\n",
    "coordinates[5] = [1.5, 1.25]\n",
    "\n",
    "save_files = [\n",
    "    os.path.join(thesis_lattice_dir, \"{}.{}\".format(lattice_name, image_format)),\n",
    "    os.path.join(paper_lattice_dir, \"{}.{}\".format(lattice_name, image_format))\n",
    "]\n",
    "draw_lattice_via_lf(\n",
    "    coordinates, \n",
    "    connections, \n",
    "    fraction = lf_fraction,\n",
    "    save_files = save_files, \n",
    "#     save_to_file=save_file\n",
    ")  "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Bar plot with results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [],
   "source": [
    "all_lattice_types = [\n",
    "    '_2_site_chain', \n",
    "    '_3_site_chain',\n",
    "    '_3_site_lattice_fully_connected', \n",
    "    '_4_site_lattice_fully_connected',\n",
    "    '_4_site_square',\n",
    "    # the following are not considered by FH\n",
    "    '_4_site_chain',\n",
    "    '_5_site_chain', \n",
    "    '_6_site_chain', \n",
    "    '_5_site_lattice_fully_connected', \n",
    "    '_6_site_grid'\n",
    "]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 159,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.offsetbox import OffsetImage,AnnotationBbox\n",
    "\n",
    "def offset_image(coord, name, ax, lattice_image_dir, img_format, lattice_idx = 1, zoom=0.4):\n",
    "    path = os.path.join(lattice_image_dir, \"{}.{}\".format(name, img_format))\n",
    "    img = plt.imread(path)    \n",
    "    im = OffsetImage(img, zoom=zoom)\n",
    "    im.image.axes = ax\n",
    "\n",
    "    ab = AnnotationBbox(\n",
    "        im, \n",
    "        coord, \n",
    "        xybox=(0, 0), \n",
    "        frameon=False,\n",
    "        xycoords='data',  \n",
    "        boxcoords=\"offset points\", \n",
    "        pad=0\n",
    "    )\n",
    "\n",
    "    ax.add_artist(ab)\n",
    "    idx = chr(ord('`')+ ( lattice_idx) )\n",
    "\n",
    "    loc = ( coord[0] - 30, coord[1])\n",
    "    ax.annotate(\n",
    "        r\"\\textbf{{({})}}\".format(idx),\n",
    "        xy = loc,\n",
    "    )\n",
    "    \n",
    "\n",
    "def bar_plot_model_types_success_rates(\n",
    "    combined_lattice_record, \n",
    "    lattice_names,\n",
    "    ax,\n",
    "    lattice_image_dir,\n",
    "    legend=True, \n",
    "    lattice_img_x_pos=-10,\n",
    "    image_format='png', \n",
    "    zoom=1, \n",
    "    save_to_file=None, \n",
    "):\n",
    "    offset = 0.25\n",
    "    # Ising\n",
    "    y_positions = [y-offset for y in range(len(lattice_names))]\n",
    "    scores = [\n",
    "        combined_lattice_record[\n",
    "            (combined_lattice_record.ModelType == 'IsingLatticeSet')\n",
    "            & (combined_lattice_record.Lattice == l)\n",
    "        ].SuccessRate.sum()\n",
    "        for l in lattice_names\n",
    "    ]\n",
    "\n",
    "    ax.barh(\n",
    "        y_positions, \n",
    "        scores, \n",
    "        height = 0.3, \n",
    "        label = \"Ising\",\n",
    "        color = ising_colour\n",
    "    )\n",
    "\n",
    "    # Heisenberg\n",
    "    y_positions = [y for y in range(len(lattice_names))]\n",
    "    scores = [\n",
    "        combined_lattice_record[\n",
    "            (combined_lattice_record.ModelType == 'HeisenbergLatticeSet')\n",
    "            & (combined_lattice_record.Lattice == l)\n",
    "        ].SuccessRate.sum()\n",
    "        for l in lattice_names\n",
    "    ]\n",
    "\n",
    "\n",
    "    ax.barh(\n",
    "        y_positions, \n",
    "        scores, \n",
    "        height = 0.25, \n",
    "        label = \"Heisenberg\",\n",
    "        color = heis_colour\n",
    "    )\n",
    "\n",
    "    # Fermi Hubbard\n",
    "    y_positions = [y+offset for y in range(len(lattice_names))]\n",
    "    scores = [\n",
    "        combined_lattice_record[\n",
    "            (combined_lattice_record.ModelType == 'FermiHubbardLatticeSet')\n",
    "            & (combined_lattice_record.Lattice == l)\n",
    "        ].SuccessRate.sum()\n",
    "        for l in lattice_names\n",
    "    ]\n",
    "\n",
    "    ax.barh(\n",
    "        y_positions, \n",
    "        scores, \n",
    "        height = 0.25, \n",
    "        label = \"Hubbard\",\n",
    "        color = hubbard_colour\n",
    "    )\n",
    "\n",
    "\n",
    "    ax.set_yticks(range(len(lattice_names)))\n",
    "    ax.set_yticklabels([])\n",
    "\n",
    "    # ax.tick_params(axis='y', which='major', pad=26)\n",
    "    ax.tick_params(\n",
    "        axis='y', \n",
    "        which='major',\n",
    "        left=False\n",
    "    )\n",
    "    ax.tick_params(\n",
    "        axis='both', \n",
    "#         labelsize=axis_fontsize,\n",
    "        pad = 10\n",
    "    )\n",
    "\n",
    "    max_score_to_show = int(round( (3+combined_lattice_record.SuccessRate.max()) / 0.05) * 0.05)\n",
    "    ax.set_xlim( lattice_img_x_pos-35 , max_score_to_show )\n",
    "    ax.set_xticks(\n",
    "        [0, 50, 100]\n",
    "    #         [0,25, 50, 75, 100]\n",
    "    )\n",
    "    ax.xaxis.set_major_formatter(PercentFormatter(100))       \n",
    "\n",
    "    for y_coord, l in enumerate(lattice_names):\n",
    "        coord = (lattice_img_x_pos, y_coord)\n",
    "        lattice_idx = all_lattice_types.index(l) + 1\n",
    "        print(\"{} has idx {}\".format(l, lattice_idx))\n",
    "        offset_image(\n",
    "            coord = coord, \n",
    "            name = l, \n",
    "            ax = ax, \n",
    "            zoom=zoom, \n",
    "            lattice_image_dir = lattice_image_dir,\n",
    "            img_format=image_format,\n",
    "            lattice_idx = lattice_idx\n",
    "        )\n",
    "\n",
    "    plt.gca().invert_yaxis()\n",
    "    if legend:\n",
    "        ylim = ax.get_ylim()\n",
    "        ax.set_ylim( ylim[0], ylim[1]-0.75, )\n",
    "        ax.legend(\n",
    "            ncol=3,\n",
    "            loc = 'upper center'\n",
    "        )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "_2_site_chain has idx 1\n",
      "_3_site_chain has idx 2\n",
      "_3_site_lattice_fully_connected has idx 3\n",
      "_4_site_lattice_fully_connected has idx 4\n",
      "_4_site_square has idx 5\n",
      "_4_site_chain has idx 6\n",
      "_5_site_chain has idx 7\n",
      "_6_site_chain has idx 8\n",
      "_5_site_lattice_fully_connected has idx 9\n",
      "_6_site_grid has idx 10\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/local/lib/python3.5/dist-packages/matplotlib/figure.py:2369: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  warnings.warn(\"This figure includes Axes that are not compatible \"\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 518.888x339.527 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Two columns\n",
    "    \n",
    "is_heis_fh_lattice_types = [\n",
    "    '_2_site_chain', \n",
    "    '_3_site_chain',\n",
    "    '_3_site_lattice_fully_connected', \n",
    "    '_4_site_lattice_fully_connected',\n",
    "    '_4_site_square',\n",
    "]\n",
    "is_heis_lattice_types = [\n",
    "# the following are not considered by FH\n",
    "    '_4_site_chain',\n",
    "    '_5_site_chain', \n",
    "    '_6_site_chain', \n",
    "    '_5_site_lattice_fully_connected', \n",
    "    '_6_site_grid'\n",
    "]\n",
    "\n",
    "lf = LatexFigure(\n",
    "    fraction=0.75, \n",
    "    gridspec_layout = (2, 2),\n",
    "    gridspec_params  = {\n",
    "        'wspace' : 0.05\n",
    "    }\n",
    ")\n",
    "ax_left = lf.new_axis(\n",
    "    auto_label=False,\n",
    "    span=(2,1)\n",
    ")\n",
    "ax_right = lf.new_axis(\n",
    "    auto_label=False,\n",
    "    span=(2,1)\n",
    ")\n",
    "\n",
    "ising_colour = 'goldenrod'\n",
    "heis_colour = 'teal'\n",
    "hubbard_colour = 'slategray'\n",
    "\n",
    "\n",
    "zoom=0.2\n",
    "bar_plot_model_types_success_rates(\n",
    "    lattice_names = is_heis_fh_lattice_types, \n",
    "    combined_lattice_record = combined_lattice_record, \n",
    "    ax = ax_left,\n",
    "    lattice_image_dir = lattice_image_dir, \n",
    "    image_format=image_format,\n",
    "    lattice_img_x_pos = -20, \n",
    "    zoom=zoom, \n",
    "    legend=False, \n",
    ")\n",
    "\n",
    "ax_left.legend(\n",
    "    ncol=3,\n",
    "    bbox_to_anchor=(1.8, 1.15)\n",
    ")\n",
    "\n",
    "bar_plot_model_types_success_rates(\n",
    "    lattice_names = is_heis_lattice_types, \n",
    "    combined_lattice_record = combined_lattice_record, \n",
    "    lattice_img_x_pos = -20, \n",
    "    lattice_image_dir = lattice_image_dir,\n",
    "    image_format=image_format,\n",
    "    zoom=zoom, \n",
    "    legend=False, \n",
    "    ax = ax_right ,\n",
    ")\n",
    "ax_left.invert_yaxis()\n",
    "ax_right.invert_yaxis()\n",
    "lf.save(\n",
    "    os.path.join(\n",
    "        paper_lattice_dir, \n",
    "        \"lattice_successes_two_column_half_width.pdf\"\n",
    "    ),\n",
    ")\n",
    "lf.save(\n",
    "    os.path.join(\n",
    "        thesis_lattice_dir, \n",
    "        \"lattice_successes_two_column_half_width.pdf\"\n",
    "    ),\n",
    ")\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

